The Early Light Curve of SN 2023bee: Constraining Type Ia Supernova Progenitors the Apian Way

We present very early photometric and spectroscopic observations of the Type Ia supernova (SN Ia) 2023bee, starting about 8 hr after the explosion, which reveal a strong excess in the optical and nearest UV (U and UVW1) bands during the first several days of explosion. This data set allows us to probe the nature of the binary companion of the exploding white dwarf and the conditions leading to its ignition. We find a good match to the Kasen model in which a main-sequence companion star stings the ejecta with a shock as they buzz past. Models of double detonations, shells of radioactive nickel near the surface, interaction with circumstellar material, and pulsational delayed detonations do not provide good matches to our light curves. We also observe signatures of unburned material, in the form of carbon absorption, in our earliest spectra. Our radio nondetections place a limit on the mass-loss rate from the putative companion that rules out a red giant but allows a main-sequence star. We discuss our results in the context of other similar SNe Ia in the literature.

==> anc/datafile1.txt <==
Title: The Early Light Curve of SN 2023bee: Constraining Type Ia Supernova 
       Progenitors the Apian Way 
Authors: Hosseinzadeh G., Sand D.J., Sarbadhicary S.K., Ryder S.D., Jha S.W., 
         Dong Y., Bostroem K.A., Andrews J.E., Hoang E., Janzen D., 
         Jencson J.E., Lundquist M., Meza Retamal N.E., Pearson J., 
         Shrestha M., Valenti S., Wyatt S., Farah J., Howell D.A., 
         McCully C., Newsome M., Padilla Gonzalez E., Pellegrino C., 
         Terreran G., Alzaabi M., Green E.M., Gurney J.L., Milne P.A., 
         Ridenhour K.I., Smith N., Soto Robles P., Kwok L.A., Schwab M.,
         Gromadzki M., Buckley D.A.H., Itagaki K., Hiramatsu D., 
         Chomiuk L., Lundqvist P., Haislip J., Kouprianov V., Reichart D.E. 
Table: Log of Spectroscopic Observations, Velocities, and Equivalent Widths
================================================================================
Byte-by-byte Description of file: datafile1.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label      Explanations
--------------------------------------------------------------------------------
   1-  9  F9.3   d        MJD      Modified Julian Date, JD-2,400,000.5
  11- 14  A4     ---      Tel      Telescope
  16- 23  A8     ---      Inst     Instrument
  25- 29  F5.2   Mm/s     vSiII    Velocity of Si II 636 nm (1)
  31- 34  F4.2   Mm/s   e_vSiII    Uncertainty in vSiII
  36- 39  F4.1   nm       EWSiII   Equivalent width of Si II 636 nm
  41- 43  F3.1   nm     e_EWSiII   Uncertainty in EWSiII
  45- 49  F5.2   Mm/s     vCII     ? Velocity of C II 658 nm (1)
  51- 54  F4.2   Mm/s   e_vCII     ? Uncertainty in vCII   
  56- 58  F3.1   nm       EWCII    ? Equivalent width in C II 658 nm
  60- 62  F3.1   nm     e_EWCII    ? Uncertainty in EWCII
  64- 68  F5.1   d        Phase    Time from maximum light in the rest frame (2)
  70-133  A64    ---      Filename Name of the spectrum file in the data behind Figure 2 (3)
--------------------------------------------------------------------------------
Note (1): Velocities are derived from the minima of best-fit 
          Gaussians (see Section 4).
Note (2): Where Phase = 0 is MJD 59992.3.
Note (3): The initial spectrum from the Lijiang 2.4m Telescope (LJT) was 
          reported to the Transient Name Server by Zhai et al. (2023) and is
          not included in the data behind Figure 2. 
--------------------------------------------------------------------------------
59976.763 LJT  YFOSC    25.22 0.16  9.8 0.9 22.96 0.52 3.6 1.0 -15.4 tns_2023bee_2023-02-01_18-18-39.462_Lijiang-2.4m_YFOSC_LiONS.dat
59976.885 SALT RSS      24.52 0.08 10.7 1.5 21.51 0.25 3.4 1.6 -15.3 SN2023bee_20230201_211438_SALT_v1.fits                          
59976.985 SALT RSS      23.98 0.08 13.0 1.4 20.79 0.26 4.1 1.5 -15.2 SN2023bee_20230201_233800_SALT_v1.fits                          
59977.564 FTS  FLOYDS   23.05 0.09 12.3 1.0 21.44 0.67 2.7 1.1 -14.6 AT2023bee_20230202_redblu_133134.532.fits                       
59978.115 SOAR Goodman  21.74 0.09 13.4 1.1 20.54 0.60 2.9 1.2 -14.1 SN2023bee_SOAR_20230203_combined.fits                           
59979.002 SALT RSS      21.05 0.06 14.1 1.2                    -13.2 SN2023bee_20230204_000254_SALT_v1.fits                          
59979.513 FTS  FLOYDS   20.20 0.09 13.1 0.8                    -12.7 SN2023bee_20230204_redblu_121907.480.fits                       
59980.705 FTS  FLOYDS   18.88 0.11 10.8 0.8                    -11.5 SN2023bee_20230205_redblu_165505.041.fits                       
59981.641 FTS  FLOYDS   17.93 0.17 11.6 0.7                    -10.6 SN2023bee_20230206_redblu_152251.652.fits                       
59983.512 FTS  FLOYDS   15.47 0.19  8.6 0.8                     -8.7 SN2023bee_20230208_redblu_121718.709.fits                       
59984.630 FTS  FLOYDS   13.71 0.17  7.7 0.7                     -7.6 SN2023bee_20230209_redblu_150630.642.fits                       
59985.648 FTS  FLOYDS   13.15 0.11  6.2 0.8                     -6.6 SN2023bee_20230210_redblu_153241.657.fits                       
59987.492 FTS  FLOYDS   12.49 0.08  5.7 0.9                     -4.8 SN2023bee_20230212_redblu_114819.804.fits                       
59990.502 FTS  FLOYDS   12.07 0.06  6.0 0.8                     -1.8 SN2023bee_20230215_redblu_120316.922.fits                       
59991.604 FTS  FLOYDS   12.15 0.05  6.1 0.8                     -0.7 SN2023bee_20230216_redblu_143013.172.fits                       
59994.208 Bok  B&C      12.21 0.05  6.8 0.6                      1.9 trim_SN2023bee_18feb2023_Bok_BC.fits                            
60002.620 FTS  FLOYDS   12.22 0.04  7.5 0.6                     10.3 SN2023bee_20230227_redblu_145307.105.fits                       
60006.598 FTS  FLOYDS   11.97 0.04  7.4 0.6                     14.2 SN2023bee_20230303_redblu_142125.977.fits                       
60012.205 MMT  Binospec 11.71 0.03  5.3 1.2                     19.8 trim_SN2023bee_MMT_20230309.fits                                
60012.475 FTS  FLOYDS   11.50 0.06  6.5 0.7                     20.0 SN2023bee_20230309_redblu_112407.072.fits                       
60017.172 MMT  Binospec 11.95 0.03  2.8 0.8                     24.7 trim_SN2023bee_MMT_20230314.fits                                
60017.514 FTS  FLOYDS   11.72 0.05  2.9 0.5                     25.0 SN2023bee_20230314_redblu_122019.990.fits                       


==> anc/dbf1.txt <==
Title: The Early Light Curve of SN 2023bee: Constraining Type Ia Supernova 
       Progenitors the Apian Way 
Authors: Hosseinzadeh G., Sand D.J., Sarbadhicary S.K., Ryder S.D., Jha S.W., 
         Dong Y., Bostroem K.A., Andrews J.E., Hoang E., Janzen D., 
         Jencson J.E., Lundquist M., Meza Retamal N.E., Pearson J., 
         Shrestha M., Valenti S., Wyatt S., Farah J., Howell D.A., 
         McCully C., Newsome M., Padilla Gonzalez E., Pellegrino C., 
         Terreran G., Alzaabi M., Green E.M., Gurney J.L., Milne P.A., 
         Ridenhour K.I., Smith N., Soto Robles P., Kwok L.A., Schwab M.,
         Gromadzki M., Buckley D.A.H., Itagaki K., Hiramatsu D., 
         Chomiuk L., Lundqvist P., Haislip J., Kouprianov V., Reichart D.E. 
Figure: Light curve of SN 2023bee
================================================================================
Byte-by-byte Description of file: dbf1.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label   Explanations
--------------------------------------------------------------------------------
   1- 11 F11.5  d      MJD     Modified Julian Date, JD-2,400,000.5
  13- 13 A1     ---  l_omag    Limit flag on omag
  15- 20 F6.3   mag    omag    Apparent Magnitude in Filter
  22- 26 F5.3   mag  e_omag    ? Uncertainty in omag
  28- 31 A4     ---    Filter  Filter              
  33- 43 A11    ---    Tel     Telescope
  45- 49 F5.1   d      Phase   Time from maximum light in the rest frame (1)
--------------------------------------------------------------------------------
Note (1): Where Phase = 0 is MJD 59992.3.
--------------------------------------------------------------------------------
59971.16822 > 19.873            DLT40       -21.0
59972.11457 > 19.740            DLT40       -20.1
59972.83150 > 19.148            DLT40       -19.3
59973.37112 > 19.377            DLT40       -18.8
59974.18133 > 19.874            DLT40       -18.0
59975.12085 > 19.681            DLT40       -17.1
59975.65316   18.7   0.5        Itagaki     -16.5
59976.16438   17.262 0.024      DLT40       -16.0
59976.74503   16.745 0.027      DLT40       -15.5
59976.75928   16.748 0.053 B    DLT40       -15.4
59976.76182   16.732 0.061 V    DLT40       -15.4
59976.76307   16.869 0.052 g    DLT40       -15.4
59976.76443   16.822 0.047 r    DLT40       -15.4
59976.76566   17.228 0.128 i    DLT40       -15.4
59976.77438   16.677 0.027      DLT40       -15.4
59976.77509   16.831 0.085 B    DLT40       -15.4
59976.77760   16.594 0.081 V    DLT40       -15.4
59976.77883   16.786 0.063 g    DLT40       -15.4
59976.78019   16.765 0.057 r    DLT40       -15.4
59976.78143   17.291 0.211 i    DLT40       -15.4
59976.80138   16.571 0.032      DLT40       -15.4
59976.80215   16.527 0.083 B    DLT40       -15.4
59976.80465   16.649 0.080 V    DLT40       -15.4
59976.80589   16.775 0.073 g    DLT40       -15.4
59976.80725   16.773 0.087 r    DLT40       -15.4
59976.80848   17.185 0.184 i    DLT40       -15.4
59976.84029   16.326 0.012 U    Las Cumbres -15.4
59976.84749   16.692 0.006 B    Las Cumbres -15.3
59976.85245   16.708 0.009 V    Las Cumbres -15.3
59976.85650   16.628 0.015 g    Las Cumbres -15.3
59976.86149   16.917 0.022 r    Las Cumbres -15.3
59976.86505   17.160 0.025 i    Las Cumbres -15.3
59976.95102   17.961 0.114 UVW1 Swift       -15.2
59976.95246   16.726 0.070 U    Swift       -15.2
59976.95343   16.700 0.055 B    Swift       -15.2
59976.95581   20.033 0.243 UVW2 Swift       -15.2
59976.95818   16.682 0.074 V    Swift       -15.2
59976.95962   20.593 0.318 UVM2 Swift       -15.2
59977.02961   16.386 0.062      DLT40       -15.2
59977.03047   16.760 0.152 B    DLT40       -15.2
59977.03287   16.643 0.132 V    DLT40       -15.2
59977.03430   16.554 0.094 g    DLT40       -15.2
59977.03553   16.538 0.091 r    DLT40       -15.2
59977.03675   16.980 0.214 i    DLT40       -15.2
59977.05720   16.610 0.035      DLT40       -15.1
59977.05781   16.713 0.102 B    DLT40       -15.1
59977.06020   16.583 0.108 V    DLT40       -15.1
59977.06142   16.506 0.069 g    DLT40       -15.1
59977.06265   16.521 0.067 r    DLT40       -15.1
59977.06387   16.827 0.149 i    DLT40       -15.1
59977.07250   16.454 0.028      DLT40       -15.1
59977.10492   16.542 0.027      DLT40       -15.1
59977.10572   16.738 0.096 B    DLT40       -15.1
59977.10811   16.468 0.086 V    DLT40       -15.1
59977.10933   16.494 0.064 g    DLT40       -15.1
59977.11057   16.580 0.071 r    DLT40       -15.1
59977.11179   16.651 0.111 i    DLT40       -15.1
59977.14298   16.466 0.026      DLT40       -15.1
59977.14414   16.777 0.103 B    DLT40       -15.1
59977.14653   16.558 0.088 V    DLT40       -15.1
59977.14775   16.530 0.059 g    DLT40       -15.1
59977.14898   16.521 0.067 r    DLT40       -15.1
59977.15019   16.878 0.152 i    DLT40       -15.0
59977.16323   16.538 0.022      DLT40       -15.0
59977.16391   16.693 0.078 B    DLT40       -15.0
59977.16630   15.810 0.053 V    DLT40       -15.0
59977.16751   16.487 0.055 g    DLT40       -15.0
59977.16876   16.537 0.065 r    DLT40       -15.0
59977.16996   16.870 0.134 i    DLT40       -15.0
59977.21680   16.495 0.016      DLT40       -15.0
59977.21763   16.679 0.097 B    DLT40       -15.0
59977.22002   16.422 0.063 V    DLT40       -15.0
59977.22126   16.465 0.055 g    DLT40       -15.0
59977.22250   16.484 0.052 r    DLT40       -15.0
59977.22372   16.858 0.110 i    DLT40       -15.0
59977.28712   16.209 0.010 U    Las Cumbres -14.9
59977.29431   16.455 0.005 B    Las Cumbres -14.9
59977.29926   16.437 0.006 V    Las Cumbres -14.9
59977.30330   16.296 0.005 g    Las Cumbres -14.9
59977.30826   16.510 0.010 r    Las Cumbres -14.9
59977.31185   16.798 0.010 i    Las Cumbres -14.9
59977.40562   16.637 0.068 U    Swift       -14.8
59977.40660   16.430 0.053 B    Swift       -14.8
59977.40897   19.630 0.196 UVW2 Swift       -14.8
59977.41134   16.355 0.065 V    Swift       -14.8
59977.55689   16.324 0.013      DLT40       -14.6
59977.55800   16.443 0.087 B    DLT40       -14.6
59977.56050   16.239 0.074 V    DLT40       -14.6
59977.56175   16.367 0.104 g    DLT40       -14.6
59977.56308   16.341 0.064 r    DLT40       -14.6
59977.56433   16.483 0.080 i    DLT40       -14.6
59977.58718   16.326 0.020      DLT40       -14.6
59977.62696   16.381 0.090 B    DLT40       -14.6
59977.62946   16.294 0.090 V    DLT40       -14.6
59977.63069   16.313 0.086 g    DLT40       -14.6
59977.63205   16.243 0.061 r    DLT40       -14.6
59977.63328   16.575 0.089 i    DLT40       -14.6
59977.63449   16.067 0.011 U    Las Cumbres -14.6
59977.63906   16.222 0.019      DLT40       -14.6
59977.64041   16.326 0.078 B    DLT40       -14.6
59977.64168   16.313 0.005 B    Las Cumbres -14.6
59977.64293   16.125 0.067 V    DLT40       -14.6
59977.64415   16.245 0.072 g    DLT40       -14.6
59977.64552   16.238 0.053 r    DLT40       -14.6
59977.64666   16.270 0.006 V    Las Cumbres -14.6
59977.64675   16.485 0.103 i    DLT40       -14.6
59977.65070   16.095 0.004 g    Las Cumbres -14.6
59977.65567   16.269 0.005 r    Las Cumbres -14.5
59977.65750   16.245 0.018      DLT40       -14.5
59977.65821   16.369 0.081 B    DLT40       -14.5
59977.65927   16.603 0.007 i    Las Cumbres -14.5
59977.66070   16.171 0.083 V    DLT40       -14.5
59977.66193   16.294 0.070 g    DLT40       -14.5
59977.66327   16.262 0.054 r    DLT40       -14.5
59977.66452   16.602 0.107 i    DLT40       -14.5
59977.67597   16.144 0.084 V    DLT40       -14.5
59977.68153   16.342 0.076 B    DLT40       -14.5
59977.68403   16.328 0.078 g    DLT40       -14.5
59977.68540   16.216 0.056 r    DLT40       -14.5
59977.68664   16.459 0.126 i    DLT40       -14.5
59977.68798   16.214 0.018      DLT40       -14.5
59977.69640   16.560 0.125 B    DLT40       -14.5
59977.69891   16.252 0.102 V    DLT40       -14.5
59977.70015   16.253 0.078 g    DLT40       -14.5
59977.70150   16.226 0.055 r    DLT40       -14.5
59977.70274   16.597 0.098 i    DLT40       -14.5
59977.73328   16.148 0.019      DLT40       -14.5
59977.73417   16.237 0.090 B    DLT40       -14.5
59977.73667   16.102 0.083 V    DLT40       -14.5
59977.73790   16.207 0.053 g    DLT40       -14.5
59977.73925   16.124 0.051 r    DLT40       -14.5
59977.74049   16.414 0.121 i    DLT40       -14.5
59977.78964   16.099 0.017      DLT40       -14.4
59977.79035   16.326 0.080 B    DLT40       -14.4
59977.79286   16.081 0.061 V    DLT40       -14.4
59977.79409   16.155 0.071 g    DLT40       -14.4
59977.79544   16.130 0.040 r    DLT40       -14.4
59977.79667   16.463 0.077 i    DLT40       -14.4
59977.80413   16.144 0.016      DLT40       -14.4
59977.80564   16.263 0.081 B    DLT40       -14.4
59977.80812   16.139 0.066 V    DLT40       -14.4
59977.80936   16.208 0.073 g    DLT40       -14.4
59977.81070   16.172 0.040 r    DLT40       -14.4
59977.81193   16.368 0.073 i    DLT40       -14.4
59977.90930   16.024 0.012 U    Las Cumbres -14.3
59977.91651   16.157 0.008 B    Las Cumbres -14.3
59977.92149   16.239 0.021 V    Las Cumbres -14.3
59977.92422   15.876 0.008 g    Las Cumbres -14.3
59977.92715   16.513 0.011 i    Las Cumbres -14.3
59977.94389   17.882 0.111 UVW1 Swift       -14.3
59977.94532   16.432 0.065 U    Swift       -14.3
59977.94630   16.102 0.050 B    Swift       -14.3
59977.94868   19.426 0.169 UVW2 Swift       -14.3
59977.95105   16.124 0.060 V    Swift       -14.3
59977.95106   16.018 0.010 U    Las Cumbres -14.3
59977.95249   20.309 0.242 UVM2 Swift       -14.3
59977.95823   16.084 0.005 B    Las Cumbres -14.2
59977.96319   16.042 0.006 V    Las Cumbres -14.2
59977.96723   15.996 0.009 g    Las Cumbres -14.2
59977.97219   16.112 0.007 r    Las Cumbres -14.2
59977.97576   16.494 0.012 i    Las Cumbres -14.2
59978.06283   15.952 0.027      DLT40       -14.1
59978.06346   16.067 0.095 B    DLT40       -14.1
59978.06585   15.929 0.070 V    DLT40       -14.1
59978.06707   15.925 0.054 g    DLT40       -14.1
59978.06832   15.971 0.057 r    DLT40       -14.1
59978.06952   16.158 0.100 i    DLT40       -14.1
59978.10244   16.095 0.111 B    DLT40       -14.1
59978.10483   15.946 0.073 V    DLT40       -14.1
59978.10548   15.963 0.014      DLT40       -14.1
59978.10626   15.940 0.043 g    DLT40       -14.1
59978.10772   16.035 0.056 r    DLT40       -14.1
59978.10893   16.361 0.114 i    DLT40       -14.1
59978.14730   15.912 0.015      DLT40       -14.1
59978.21388   15.868 0.015 U    Las Cumbres -14.0
59978.22108   16.011 0.007 B    Las Cumbres -14.0
59978.22606   15.933 0.008 V    Las Cumbres -14.0
59978.23012   15.761 0.005 g    Las Cumbres -14.0
59978.23509   15.967 0.007 r    Las Cumbres -14.0
59978.23867   16.318 0.013 i    Las Cumbres -14.0
59978.24198   16.335 0.072 U    Swift       -14.0
59978.24246   15.977 0.053 B    Swift       -14.0
59978.24348   19.060 0.160 UVW2 Swift       -14.0
59978.24515   15.955 0.067 V    Swift       -14.0
59978.30295   15.840 0.012      DLT40       -13.9
59978.30369   16.031 0.074 B    DLT40       -13.9
59978.30609   15.776 0.051 V    DLT40       -13.9
59978.30731   15.844 0.037 g    DLT40       -13.9
59978.30856   15.854 0.052 r    DLT40       -13.9
59978.30978   16.167 0.090 i    DLT40       -13.9
59978.52500   15.743 0.021      DLT40       -13.7
59978.52590   15.774 0.087 B    DLT40       -13.7
59978.52840   15.716 0.068 V    DLT40       -13.7
59978.52963   15.686 0.107 g    DLT40       -13.7
59978.53099   15.780 0.078 r    DLT40       -13.7
59978.53222   16.126 0.092 i    DLT40       -13.7
59978.58422   15.728 0.017      DLT40       -13.6
59978.58876   15.789 0.046 B    DLT40       -13.6
59978.59122   15.633 0.043 V    DLT40       -13.6
59978.59245   15.733 0.051 g    DLT40       -13.6
59978.59379   15.763 0.043 r    DLT40       -13.6
59978.59502   16.067 0.063 i    DLT40       -13.6
59978.64021   15.692 0.013      DLT40       -13.6
59978.64129   15.735 0.084 B    DLT40       -13.6
59978.64379   15.630 0.105 V    DLT40       -13.6
59978.64502   15.720 0.078 g    DLT40       -13.6
59978.64636   15.723 0.072 r    DLT40       -13.6
59978.64759   16.056 0.138 i    DLT40       -13.6
59978.65887   15.695 0.016      DLT40       -13.6
59978.67556   15.569 0.011 U    Las Cumbres -13.5
59978.68274   15.740 0.005 B    Las Cumbres -13.5
59978.68775   15.675 0.006 V    Las Cumbres -13.5
59978.69180   15.469 0.004 g    Las Cumbres -13.5
59978.69682   15.714 0.006 r    Las Cumbres -13.5
59978.69842   15.674 0.035      DLT40       -13.5
59978.69912   15.774 0.126 B    DLT40       -13.5
59978.70042   16.074 0.010 i    Las Cumbres -13.5
59978.70162   15.739 0.190 V    DLT40       -13.5
59978.70286   15.621 0.165 g    DLT40       -13.5
59978.70421   15.550 0.075 r    DLT40       -13.5
59978.70545   16.010 0.099 i    DLT40       -13.5
59978.75745   15.608 0.017      DLT40       -13.5
59978.75818   15.716 0.091 B    DLT40       -13.5
59978.76069   15.432 0.092 V    DLT40       -13.4
59978.76193   15.623 0.095 g    DLT40       -13.4
59978.76329   15.648 0.095 r    DLT40       -13.4
59978.76452   16.034 0.140 i    DLT40       -13.4
59978.77546   15.552 0.018      DLT40       -13.4
59978.78461   15.900 0.083 B    DLT40       -13.4
59978.78713   15.621 0.073 V    DLT40       -13.4
59978.78837   15.610 0.069 g    DLT40       -13.4
59978.78972   15.601 0.077 r    DLT40       -13.4
59978.79096   15.981 0.118 i    DLT40       -13.4
59978.80202   17.663 0.105 UVW1 Swift       -13.4
59978.80313   16.067 0.068 U    Swift       -13.4
59978.80375   15.702 0.051 B    Swift       -13.4
59978.80569   18.981 0.161 UVW2 Swift       -13.4
59978.80729   15.590 0.060 V    Swift       -13.4
59978.82642   15.603 0.020      DLT40       -13.4
59978.83548   15.519 0.061 V    DLT40       -13.4
59978.83671   15.574 0.070 g    DLT40       -13.4
59978.83806   15.646 0.063 r    DLT40       -13.4
59978.83929   15.832 0.232 i    DLT40       -13.4
59978.85335   15.610 0.086 g    DLT40       -13.4
59978.85470   15.638 0.048 r    DLT40       -13.4
59978.95030   15.429 0.008 U    Las Cumbres -13.3
59978.95749   15.501 0.004 B    Las Cumbres -13.3
59978.96249   15.503 0.005 V    Las Cumbres -13.2
59978.96657   15.275 0.003 g    Las Cumbres -13.2
59978.97160   15.564 0.004 r    Las Cumbres -13.2
59978.97518   15.926 0.006 i    Las Cumbres -13.2
59979.13650   17.389 0.094 UVW1 Swift       -13.1
59979.13751   15.721 0.062 U    Swift       -13.1
59979.13803   15.473 0.050 B    Swift       -13.1
59979.13947   18.607 0.133 UVW2 Swift       -13.1
59979.14096   15.395 0.056 V    Swift       -13.1
59979.14292   20.266 0.296 UVM2 Swift       -13.1
59979.27450   15.198 0.010 U    Las Cumbres -12.9
59979.28169   15.360 0.010 B    Las Cumbres -12.9
59979.28666   15.354 0.011 V    Las Cumbres -12.9
59979.29072   15.128 0.011 g    Las Cumbres -12.9
59979.29569   15.475 0.023 r    Las Cumbres -12.9
59979.29926   15.802 0.026 i    Las Cumbres -12.9
59979.35656   15.441 0.102 B    DLT40       -12.9
59979.35896   15.178 0.036 V    DLT40       -12.9
59979.36017   15.238 0.044 g    DLT40       -12.9
59979.36141   15.322 0.044 r    DLT40       -12.9
59979.36262   15.627 0.065 i    DLT40       -12.9
59979.36597   15.254 0.011      DLT40       -12.8
59979.52643   15.679 0.132 i    DLT40       -12.7
59979.54392   15.230 0.014      DLT40       -12.7
59979.58201   15.211 0.014      DLT40       -12.6
59979.59218   15.306 0.068 B    DLT40       -12.6
59979.59458   15.021 0.067 V    DLT40       -12.6
59979.59581   15.171 0.089 g    DLT40       -12.6
59979.59717   15.169 0.051 r    DLT40       -12.6
59979.59840   15.557 0.088 i    DLT40       -12.6
59979.63334   15.013 0.009 U    Las Cumbres -12.6
59979.64053   15.245 0.007 B    Las Cumbres -12.6
59979.64551   15.157 0.005 V    Las Cumbres -12.6
59979.64957   14.966 0.002 g    Las Cumbres -12.6
59979.65453   15.224 0.003 r    Las Cumbres -12.6
59979.65747   15.191 0.069 B    DLT40       -12.6
59979.65815   15.596 0.005 i    Las Cumbres -12.6
59979.66001   15.083 0.064 V    DLT40       -12.6
59979.66125   15.139 0.059 g    DLT40       -12.6
59979.66260   15.165 0.048 r    DLT40       -12.6
59979.66385   15.493 0.083 i    DLT40       -12.6
59979.70102   15.133 0.013      DLT40       -12.5
59979.70173   15.205 0.059 B    DLT40       -12.5
59979.70424   15.062 0.062 V    DLT40       -12.5
59979.70547   15.111 0.068 g    DLT40       -12.5
59979.70681   15.147 0.052 r    DLT40       -12.5
59979.70804   15.590 0.084 i    DLT40       -12.5
59979.76825   16.905 0.057 UVW1 Swift       -12.4
59979.79488   14.859 0.099 V    DLT40       -12.4
59979.79611   15.004 0.078 g    DLT40       -12.4
59979.79746   15.007 0.075 r    DLT40       -12.4
59979.79870   15.407 0.102 i    DLT40       -12.4
59979.80492   15.159 0.064      DLT40       -12.4
59979.80820   15.032 0.111 V    DLT40       -12.4
59979.80944   15.034 0.095 g    DLT40       -12.4
59979.81080   15.144 0.074 r    DLT40       -12.4
59979.81203 > 15.009       i    DLT40       -12.4
59979.82959   15.121 0.019      DLT40       -12.4
59979.83679   14.883 0.089 V    DLT40       -12.4
59979.83803   15.021 0.102 g    DLT40       -12.4
59979.83937   15.024 0.099 r    DLT40       -12.4
59979.84062   15.253 0.125 i    DLT40       -12.4
59979.90864   14.785 0.009 U    Las Cumbres -12.3
59979.91582   14.986 0.006 B    Las Cumbres -12.3
59979.92215   14.854 0.007 g    Las Cumbres -12.3
59979.92713   15.152 0.009 r    Las Cumbres -12.3
59979.93070   15.515 0.012 i    Las Cumbres -12.3
59980.08084   14.939 0.008      DLT40       -12.1
59980.08187   15.050 0.083 B    DLT40       -12.1
59980.08425   14.869 0.053 V    DLT40       -12.1
59980.08546   14.870 0.062 g    DLT40       -12.1
59980.08671   14.930 0.040 r    DLT40       -12.1
59980.08792   15.201 0.079 i    DLT40       -12.1
59980.09164   14.918 0.010      DLT40       -12.1
59980.09708   16.721 0.078 UVW1 Swift       -12.1
59980.09852   15.068 0.054 U    Swift       -12.1
59980.09949   14.930 0.046 B    Swift       -12.1
59980.10187   18.159 0.106 UVW2 Swift       -12.1
59980.10424   14.993 0.046 V    Swift       -12.1
59980.10620   19.894 0.254 UVM2 Swift       -12.1
59980.15085   14.934 0.009      DLT40       -12.1
59980.15148   15.022 0.064 B    DLT40       -12.1
59980.15387   14.865 0.044 V    DLT40       -12.1
59980.15508   14.858 0.041 g    DLT40       -12.1
59980.15633   14.955 0.044 r    DLT40       -12.1
59980.15754   15.245 0.063 i    DLT40       -12.1
59980.19970   15.001 0.060 B    DLT40       -12.0
59980.20163   14.625 0.010 U    Las Cumbres -12.0
59980.20226   14.889 0.007      DLT40       -12.0
59980.20307   14.900 0.041 V    DLT40       -12.0
59980.20432   14.831 0.053 g    DLT40       -12.0
59980.20556   14.916 0.029 r    DLT40       -12.0
59980.20678   15.247 0.061 i    DLT40       -12.0
59980.20879   14.966 0.017 B    Las Cumbres -12.0
59980.21376   14.967 0.014 V    Las Cumbres -12.0
59980.21781   14.635 0.011 g    Las Cumbres -12.0
59980.22277   15.005 0.020 r    Las Cumbres -12.0
59980.22634   15.463 0.034 i    Las Cumbres -12.0
59980.50779   14.432 0.008 U    Las Cumbres -11.7
59980.51498   14.767 0.004 B    Las Cumbres -11.7
59980.51997   14.818 0.006 V    Las Cumbres -11.7
59980.52403   14.545 0.003 g    Las Cumbres -11.7
59980.52902   14.838 0.004 r    Las Cumbres -11.7
59980.53261   15.203 0.006 i    Las Cumbres -11.7
59980.68343   14.708 0.010      DLT40       -11.5
59980.69254   14.748 0.075 B    DLT40       -11.5
59980.69503   14.642 0.056 V    DLT40       -11.5
59980.69627   14.716 0.066 g    DLT40       -11.5
59980.69761   14.692 0.047 r    DLT40       -11.5
59980.69885   15.037 0.066 i    DLT40       -11.5
59980.70383   14.666 0.010      DLT40       -11.5
59980.70479   14.733 0.064 B    DLT40       -11.5
59980.70730   14.639 0.055 V    DLT40       -11.5
59980.70853   14.679 0.058 g    DLT40       -11.5
59980.70989   14.705 0.045 r    DLT40       -11.5
59980.71113   14.985 0.072 i    DLT40       -11.5
59980.73329   14.712 0.009      DLT40       -11.5
59980.80030   14.685 0.080 B    DLT40       -11.4
59980.80280   14.584 0.046 V    DLT40       -11.4
59980.80404   14.588 0.078 g    DLT40       -11.4
59980.80538   14.708 0.067 r    DLT40       -11.4
59980.80661 > 14.700       i    DLT40       -11.4
59980.80799   14.711 0.012      DLT40       -11.4
59980.85333   16.094 0.069 UVW1 Swift       -11.4
59980.85477   14.500 0.052 U    Swift       -11.4
59980.85574   14.551 0.045 B    Swift       -11.4
59980.85812   17.698 0.095 UVW2 Swift       -11.4
59980.86048   14.641 0.044 V    Swift       -11.4
59980.86238   19.522 0.160 UVM2 Swift       -11.4
59981.09445   14.512 0.012      DLT40       -11.1
59981.09628   14.633 0.076 B    DLT40       -11.1
59981.09876   14.477 0.040 V    DLT40       -11.1
59981.09997   14.494 0.034 g    DLT40       -11.1
59981.10121   14.603 0.047 r    DLT40       -11.1
59981.10243   14.909 0.070 i    DLT40       -11.1
59981.14324   14.150 0.011 U    Las Cumbres -11.1
59981.14666   14.413 0.007 B    Las Cumbres -11.1
59981.14944   14.566 0.014 V    Las Cumbres -11.1
59981.15181   14.408 0.023 g    Las Cumbres -11.1
59981.15455   14.682 0.028 r    Las Cumbres -11.1
59981.15674   15.033 0.031 i    Las Cumbres -11.1
59981.16123   14.507 0.005      DLT40       -11.1
59981.28841   14.546 0.006      DLT40       -10.9
59981.50924   15.822 0.066 UVW1 Swift       -10.7
59981.51068   14.093 0.051 U    Swift       -10.7
59981.51112   13.960 0.009 U    Las Cumbres -10.7
59981.51165   14.292 0.045 B    Swift       -10.7
59981.51403   17.301 0.088 UVW2 Swift       -10.7
59981.51454   14.384 0.005 B    Las Cumbres -10.7
59981.51639   14.419 0.043 V    Swift       -10.7
59981.51729   14.450 0.005 V    Las Cumbres -10.7
59981.51816   19.060 0.186 UVM2 Swift       -10.7
59981.51967   14.211 0.003 g    Las Cumbres -10.7
59981.52240   14.536 0.006 r    Las Cumbres -10.7
59981.52460   14.883 0.009 i    Las Cumbres -10.7
59981.72319   14.336 0.009      DLT40       -10.5
59981.72390   14.335 0.061 B    DLT40       -10.5
59981.72640   14.322 0.061 V    DLT40       -10.5
59981.72763   14.335 0.081 g    DLT40       -10.5
59981.72896   14.426 0.048 r    DLT40       -10.5
59981.73019   14.737 0.068 i    DLT40       -10.5
59981.78461   14.321 0.010      DLT40       -10.4
59981.91777   13.829 0.010 U    Las Cumbres -10.3
59981.92121   14.265 0.008 B    Las Cumbres -10.3
59981.92444   14.525 0.080 V    Las Cumbres -10.3
59981.92699   14.113 0.011 g    Las Cumbres -10.3
59981.92903   14.414 0.017 r    Las Cumbres -10.3
59981.93071   14.657 0.088 i    Las Cumbres -10.3
59981.94956   15.475 0.070 UVW1 Swift       -10.3
59981.95100   13.947 0.053 U    Swift       -10.3
59981.95198   14.202 0.047 B    Swift       -10.3
59981.95435   17.193 0.100 UVW2 Swift       -10.3
59981.95672   14.329 0.048 V    Swift       -10.3
59981.95928   18.774 0.185 UVM2 Swift       -10.3
59982.05481   14.216 0.007      DLT40       -10.2
59982.09330   14.221 0.006      DLT40       -10.1
59982.09393   14.340 0.079 B    DLT40       -10.1
59982.09633   14.191 0.037 V    DLT40       -10.1
59982.09755   14.151 0.038 g    DLT40       -10.1
59982.09879   14.255 0.029 r    DLT40       -10.1
59982.10002   14.567 0.056 i    DLT40       -10.1
59982.12371   14.225 0.005      DLT40       -10.1
59982.12433   14.339 0.059 B    DLT40       -10.1
59982.12672   14.195 0.027 V    DLT40       -10.1
59982.12794   14.156 0.034 g    DLT40       -10.1
59982.12918   14.253 0.039 r    DLT40       -10.1
59982.13039   14.587 0.046 i    DLT40       -10.1
59982.17702   13.760 0.012 U    Las Cumbres -10.1
59982.18042   14.110 0.008 B    Las Cumbres -10.1
59982.18312   14.262 0.013 V    Las Cumbres -10.0
59982.18547   14.057 0.022 g    Las Cumbres -10.0
59982.18819   14.370 0.020 r    Las Cumbres -10.0
59982.19038   14.699 0.023 i    Las Cumbres -10.0
59982.28409   13.725 0.052 U    Swift        -9.9
59982.28450   14.102 0.046 B    Swift        -9.9
59982.28584   17.061 0.088 UVW2 Swift        -9.9
59982.28679   14.231 0.045 V    Swift        -9.9
59982.28885   18.731 0.130 UVM2 Swift        -9.9
59982.28973   14.152 0.004      DLT40        -9.9
59982.29043   14.259 0.077 B    DLT40        -9.9
59982.29282   14.162 0.025 V    DLT40        -9.9
59982.29403   14.109 0.042 g    DLT40        -9.9
59982.29527   14.206 0.021 r    DLT40        -9.9
59982.29648   14.538 0.052 i    DLT40        -9.9
59982.51638   14.149 0.004      DLT40        -9.7
59982.51729   14.170 0.047 B    DLT40        -9.7
59982.51981   14.111 0.022 V    DLT40        -9.7
59982.52104   14.136 0.051 g    DLT40        -9.7
59982.52240   14.181 0.030 r    DLT40        -9.7
59982.52365   14.448 0.044 i    DLT40        -9.7
59982.55673   13.654 0.009 U    Las Cumbres  -9.7
59982.56014   14.111 0.004 B    Las Cumbres  -9.7
59982.56286   14.147 0.004 V    Las Cumbres  -9.7
59982.56523   13.908 0.002 g    Las Cumbres  -9.7
59982.56797   14.249 0.004 r    Las Cumbres  -9.7
59982.57018   14.572 0.006 i    Las Cumbres  -9.7
59982.65229   14.094 0.004      DLT40        -9.6
59983.03438   13.984 0.004      DLT40        -9.2
59983.03560   14.089 0.095 B    DLT40        -9.2
59983.03798   13.952 0.038 V    DLT40        -9.2
59983.03920   13.918 0.041 g    DLT40        -9.2
59983.04044   14.031 0.035 r    DLT40        -9.2
59983.04166   14.355 0.036 i    DLT40        -9.2
59983.09430   13.990 0.005      DLT40        -9.1
59983.09498   14.075 0.063 B    DLT40        -9.1
59983.09737   13.946 0.045 V    DLT40        -9.1
59983.09859   13.893 0.047 g    DLT40        -9.1
59983.09982   14.024 0.026 r    DLT40        -9.1
59983.10104   14.313 0.045 i    DLT40        -9.1
59983.12488   13.968 0.003      DLT40        -9.1
59983.12549   14.079 0.059 B    DLT40        -9.1
59983.12673   13.487 0.008 U    Las Cumbres  -9.1
59983.12788   13.936 0.032 V    DLT40        -9.1
59983.12909   13.914 0.040 g    DLT40        -9.1
59983.13012   13.912 0.005 B    Las Cumbres  -9.1
59983.13034   13.999 0.033 r    DLT40        -9.1
59983.13156   14.328 0.047 i    DLT40        -9.1
59983.13283   14.027 0.005 V    Las Cumbres  -9.1
59983.13519   13.706 0.005 g    Las Cumbres  -9.1
59983.13790   14.184 0.010 r    Las Cumbres  -9.1
59983.14010   14.517 0.010 i    Las Cumbres  -9.1
59983.16330   13.957 0.003      DLT40        -9.1
59983.34281   13.987 0.005      DLT40        -8.9
59983.44892   13.415 0.008 U    Las Cumbres  -8.8
59983.45234   13.919 0.004 B    Las Cumbres  -8.8
59983.45505   13.951 0.004 V    Las Cumbres  -8.8
59983.45742   13.792 0.002 g    Las Cumbres  -8.8
59983.63846   13.884 0.003      DLT40        -8.6
59983.63971   13.893 0.046 B    DLT40        -8.6
59983.64222   13.845 0.030 V    DLT40        -8.6
59983.64346   13.861 0.053 g    DLT40        -8.6
59983.64483   13.939 0.030 r    DLT40        -8.6
59983.64606   14.228 0.049 i    DLT40        -8.6
59983.67795   13.882 0.003      DLT40        -8.6
59983.86591   13.366 0.011 U    Las Cumbres  -8.4
59983.86933   13.744 0.006 B    Las Cumbres  -8.4
59983.87204   13.854 0.008 V    Las Cumbres  -8.4
59983.87441   13.503 0.005 g    Las Cumbres  -8.4
59983.87712   13.969 0.010 r    Las Cumbres  -8.4
59983.87929   14.329 0.014 i    Las Cumbres  -8.4
59984.06968   13.761 0.003      DLT40        -8.2
59984.07039   13.848 0.079 B    DLT40        -8.2
59984.07278   13.745 0.035 V    DLT40        -8.2
59984.07399   13.703 0.031 g    DLT40        -8.2
59984.07524   13.835 0.033 r    DLT40        -8.2
59984.07645   14.140 0.064 i    DLT40        -8.2
59984.08015   13.747 0.003      DLT40        -8.2
59984.13628   13.771 0.003      DLT40        -8.1
59984.13708   13.850 0.059 B    DLT40        -8.1
59984.13969   13.741 0.042 V    DLT40        -8.1
59984.14090   13.702 0.038 g    DLT40        -8.1
59984.14214   13.828 0.035 r    DLT40        -8.1
59984.14336   14.139 0.047 i    DLT40        -8.1
59984.16312   13.733 0.003      DLT40        -8.1
59984.16374   13.854 0.058 B    DLT40        -8.1
59984.16612   13.745 0.029 V    DLT40        -8.1
59984.16734   13.719 0.028 g    DLT40        -8.1
59984.16858   13.826 0.027 r    DLT40        -8.1
59984.16980   14.151 0.041 i    DLT40        -8.1
59984.53096   13.743 0.003      DLT40        -7.7
59984.53174   13.747 0.057 B    DLT40        -7.7
59984.53425   13.694 0.032 V    DLT40        -7.7
59984.53549   13.722 0.064 g    DLT40        -7.7
59984.53683   13.798 0.024 r    DLT40        -7.7
59984.53807   14.106 0.044 i    DLT40        -7.7
59984.55670   13.740 0.003      DLT40        -7.7
59984.55748   13.738 0.059 B    DLT40        -7.7
59984.55999   13.697 0.036 V    DLT40        -7.7
59984.56122   13.715 0.040 g    DLT40        -7.7
59984.56256   13.806 0.022 r    DLT40        -7.7
59984.56379   14.092 0.040 i    DLT40        -7.7
59984.60548   13.714 0.003      DLT40        -7.6
59984.63953   13.152 0.007 U    Las Cumbres  -7.6
59984.64294   13.649 0.004 B    Las Cumbres  -7.6
59984.64566   13.725 0.004 V    Las Cumbres  -7.6
59984.64804   13.478 0.003 g    Las Cumbres  -7.6
59984.65076   13.850 0.005 r    Las Cumbres  -7.6
59984.65296   14.208 0.008 i    Las Cumbres  -7.6
59984.81417   13.695 0.004      DLT40        -7.4
59984.81488   13.679 0.080 B    DLT40        -7.4
59984.81740   13.651 0.035 V    DLT40        -7.4
59984.81863   13.662 0.071 g    DLT40        -7.4
59984.81998   13.718 0.032 r    DLT40        -7.4
59984.82121   14.038 0.040 i    DLT40        -7.4
59985.03499   13.624 0.003      DLT40        -7.2
59985.07096   13.600 0.003      DLT40        -7.2
59985.07170   13.715 0.076 B    DLT40        -7.2
59985.07409   13.599 0.039 V    DLT40        -7.2
59985.07531   13.552 0.030 g    DLT40        -7.2
59985.07655   13.669 0.029 r    DLT40        -7.2
59985.07777   14.008 0.040 i    DLT40        -7.2
59985.12113   13.686 0.044 B    DLT40        -7.1
59985.12158   13.595 0.003      DLT40        -7.1
59985.12297   13.585 0.024 V    DLT40        -7.1
59985.12387   13.545 0.026 g    DLT40        -7.1
59985.12480   13.668 0.020 r    DLT40        -7.1
59985.12569   14.019 0.029 i    DLT40        -7.1
59985.59814   13.587 0.002      DLT40        -6.7
59985.60224   13.567 0.037 B    DLT40        -6.7
59985.60407   13.537 0.019 V    DLT40        -6.7
59985.60498   13.558 0.030 g    DLT40        -6.7
59985.60600   13.661 0.019 r    DLT40        -6.6
59985.60692   13.954 0.029 i    DLT40        -6.6
59985.65565   13.049 0.008 U    Las Cumbres  -6.6
59985.65909   13.548 0.003 B    Las Cumbres  -6.6
59985.66181   13.601 0.004 V    Las Cumbres  -6.6
59985.66418   13.347 0.002 g    Las Cumbres  -6.6
59985.66691   13.739 0.005 r    Las Cumbres  -6.6
59985.66911   14.138 0.007 i    Las Cumbres  -6.6
59985.78200   14.269 0.060 UVW1 Swift        -6.5
59985.78372   12.801 0.052 U    Swift        -6.5
59985.78460   13.426 0.047 B    Swift        -6.5
59985.78716   15.971 0.079 UVW2 Swift        -6.5
59985.78972   13.596 0.044 V    Swift        -6.5
59985.79336   17.353 0.092 UVM2 Swift        -6.5
59986.04454   13.521 0.002      DLT40        -6.2
59986.18589   13.519 0.002      DLT40        -6.1
59986.18662   13.572 0.074 B    DLT40        -6.1
59986.18902   13.458 0.036 V    DLT40        -6.1
59986.19024   13.414 0.043 g    DLT40        -6.1
59986.19148   13.552 0.030 r    DLT40        -6.1
59986.19269   13.919 0.033 i    DLT40        -6.1
59986.25223   14.350 0.059 UVW1 Swift        -6.0
59986.25415   12.863 0.052 U    Swift        -6.0
59986.25514   13.518 0.047 B    Swift        -6.0
59986.25801   16.094 0.079 UVW2 Swift        -6.0
59986.26087   13.657 0.044 V    Swift        -6.0
59986.26507   17.494 0.092 UVM2 Swift        -6.0
59986.55228   13.505 0.002      DLT40        -5.7
59986.56528   13.504 0.002      DLT40        -5.7
59986.56601   13.482 0.061 B    DLT40        -5.7
59986.56853   13.435 0.025 V    DLT40        -5.7
59986.56977   13.448 0.045 g    DLT40        -5.7
59986.57113   13.553 0.023 r    DLT40        -5.7
59986.57237   13.912 0.035 i    DLT40        -5.7
59986.93270   12.915 0.009 U    Las Cumbres  -5.3
59986.93610   13.293 0.005 B    Las Cumbres  -5.3
59986.93882   13.447 0.007 V    Las Cumbres  -5.3
59986.94117   13.100 0.004 g    Las Cumbres  -5.3
59986.94388   13.598 0.009 r    Las Cumbres  -5.3
59986.94607   14.039 0.012 i    Las Cumbres  -5.3
59987.03995   13.446 0.002      DLT40        -5.2
59987.12005   13.419 0.002      DLT40        -5.1
59987.12077   13.488 0.085 B    DLT40        -5.1
59987.12317   13.370 0.035 V    DLT40        -5.1
59987.12438   13.332 0.036 g    DLT40        -5.1
59987.12563   13.466 0.031 r    DLT40        -5.1
59987.12684   13.875 0.045 i    DLT40        -5.1
59987.29172   13.475 0.002      DLT40        -5.0
59987.64012   14.063 0.059 UVW1 Swift        -4.6
59987.64126   12.550 0.052 U    Swift        -4.6
59987.64177   13.236 0.047 B    Swift        -4.6
59987.64283   15.825 0.077 UVW2 Swift        -4.6
59987.64462   13.345 0.043 V    Swift        -4.6
59987.64559   17.244 0.095 UVM2 Swift        -4.6
59987.94364   12.796 0.007 U    Las Cumbres  -4.3
59987.94703   13.244 0.003 B    Las Cumbres  -4.3
59987.94976   13.351 0.003 V    Las Cumbres  -4.3
59987.95212   13.007 0.002 g    Las Cumbres  -4.3
59987.95487   13.518 0.005 r    Las Cumbres  -4.3
59987.95711   14.052 0.009 i    Las Cumbres  -4.3
59988.05482   13.349 0.002      DLT40        -4.2
59988.12505   13.347 0.002      DLT40        -4.1
59988.12743   13.402 0.065 B    DLT40        -4.1
59988.12924   13.289 0.020 V    DLT40        -4.1
59988.13013   13.254 0.024 g    DLT40        -4.1
59988.13105   13.401 0.024 r    DLT40        -4.1
59988.13195   13.877 0.031 i    DLT40        -4.1
59988.20160   13.398 0.003      DLT40        -4.1
59988.28391   12.784 0.009 U    Las Cumbres  -4.0
59988.28599   13.289 0.005 B    Las Cumbres  -4.0
59988.28759   13.359 0.006 V    Las Cumbres  -4.0
59988.28895   13.059 0.003 g    Las Cumbres  -4.0
59988.29054   13.429 0.005 r    Las Cumbres  -4.0
59988.29179   13.931 0.012 i    Las Cumbres  -4.0
59988.55934   13.384 0.002      DLT40        -3.7
59988.56222   13.312 0.062 g    DLT40        -3.7
59988.56293   13.431 0.024 r    DLT40        -3.7
59988.56414   13.853 0.047 i    DLT40        -3.7
59988.56460   13.301 0.032 B    DLT40        -3.7
59988.56649   13.268 0.021 V    DLT40        -3.7
59988.57259   13.298 0.049 g    DLT40        -3.7
59988.57394   13.422 0.027 r    DLT40        -3.7
59988.57517   13.828 0.033 i    DLT40        -3.7
59988.62984   14.082 0.059 UVW1 Swift        -3.6
59988.63152   12.472 0.052 U    Swift        -3.6
59988.63239   13.173 0.048 B    Swift        -3.6
59988.63493   15.773 0.078 UVW2 Swift        -3.6
59988.63745   13.291 0.043 V    Swift        -3.6
59988.64049   17.113 0.091 UVM2 Swift        -3.6
59988.65210   13.331 0.002      DLT40        -3.6
59988.65282   13.178 0.084 B    DLT40        -3.6
59988.66022   13.265 0.027 V    DLT40        -3.6
59988.66115   13.249 0.042 g    DLT40        -3.6
59988.66218   13.404 0.020 r    DLT40        -3.6
59988.66310   13.858 0.027 i    DLT40        -3.6
59988.66384   13.307 0.049 B    DLT40        -3.6
59988.73028   13.356 0.002      DLT40        -3.5
59989.06009   13.305 0.002      DLT40        -3.2
59989.06255   13.352 0.047 B    DLT40        -3.2
59989.06435   13.233 0.027 V    DLT40        -3.2
59989.06526   13.207 0.024 g    DLT40        -3.2
59989.06617   13.334 0.021 r    DLT40        -3.2
59989.06706   13.852 0.029 i    DLT40        -3.2
59989.10400   13.303 0.002      DLT40        -3.2
59989.21343   13.286 0.002      DLT40        -3.1
59989.21667   13.344 0.071 B    DLT40        -3.1
59989.21787   13.219 0.031 V    DLT40        -3.1
59989.21845   13.206 0.038 g    DLT40        -3.1
59989.21906   13.343 0.028 r    DLT40        -3.1
59989.21965   13.850 0.053 i    DLT40        -3.1
59989.29940   14.010 0.059 UVW1 Swift        -3.0
59989.30116   12.502 0.053 U    Swift        -3.0
59989.30205   13.188 0.048 B    Swift        -3.0
59989.30726   13.392 0.044 V    Swift        -3.0
59989.49015   12.780 0.008 U    Las Cumbres  -2.8
59989.49224   13.245 0.005 B    Las Cumbres  -2.8
59989.49387   13.269 0.005 V    Las Cumbres  -2.8
59989.49525   13.014 0.002 g    Las Cumbres  -2.8
59989.49685   13.338 0.003 r    Las Cumbres  -2.8
59989.49811   13.901 0.005 i    Las Cumbres  -2.8
59989.52578   13.337 0.002      DLT40        -2.8
59989.56593   13.318 0.002      DLT40        -2.7
59989.56860   13.242 0.040 B    DLT40        -2.7
59989.57043   13.199 0.033 V    DLT40        -2.7
59989.57135   13.206 0.044 g    DLT40        -2.7
59989.57236   13.355 0.030 r    DLT40        -2.7
59989.57327   13.828 0.035 i    DLT40        -2.7
59989.69697   13.303 0.002      DLT40        -2.6
59989.69774   13.265 0.067 B    DLT40        -2.6
59989.69897   13.219 0.037 V    DLT40        -2.6
59989.69956   13.213 0.069 g    DLT40        -2.6
59989.70029   13.348 0.054 r    DLT40        -2.6
59989.70089   13.840 0.080 i    DLT40        -2.6
59990.06931   13.232 0.002      DLT40        -2.2
59990.07006   13.282 0.070 B    DLT40        -2.2
59990.07117   13.166 0.043 V    DLT40        -2.2
59990.07174   13.138 0.036 g    DLT40        -2.2
59990.07234   13.276 0.026 r    DLT40        -2.2
59990.07291   13.828 0.041 i    DLT40        -2.2
59990.10186   13.239 0.002      DLT40        -2.2
59990.18719   13.202 0.002      DLT40        -2.1
59990.19210   13.300 0.043 B    DLT40        -2.1
59990.19394   13.171 0.023 V    DLT40        -2.1
59990.19484   13.148 0.027 g    DLT40        -2.1
59990.19576   13.276 0.021 r    DLT40        -2.1
59990.19666   13.821 0.036 i    DLT40        -2.1
59990.54106   12.759 0.008 U    Las Cumbres  -1.7
59990.54315   13.210 0.004 B    Las Cumbres  -1.7
59990.54477   13.253 0.006 V    Las Cumbres  -1.7
59990.54616   12.989 0.002 g    Las Cumbres  -1.7
59990.54778   13.325 0.003 r    Las Cumbres  -1.7
59990.54905   13.925 0.004 i    Las Cumbres  -1.7
59990.57999   13.278 0.002      DLT40        -1.7
59990.58147   13.217 0.047 B    DLT40        -1.7
59990.58270   13.152 0.034 V    DLT40        -1.7
59990.58329   13.202 0.040 g    DLT40        -1.7
59990.58397   13.311 0.027 r    DLT40        -1.7
59990.58457   13.834 0.046 i    DLT40        -1.7
59990.66129   13.259 0.002      DLT40        -1.6
59990.66225   13.208 0.038 B    DLT40        -1.6
59990.66347   13.149 0.023 V    DLT40        -1.6
59990.66406   13.180 0.064 g    DLT40        -1.6
59990.66477   13.296 0.026 r    DLT40        -1.6
59990.66537   13.835 0.036 i    DLT40        -1.6
59990.72615   13.271 0.002      DLT40        -1.6
59991.03680   12.752 0.009 U    Las Cumbres  -1.3
59991.03890   13.126 0.005 B    Las Cumbres  -1.3
59991.04049   13.177 0.006 V    Las Cumbres  -1.3
59991.04188   12.871 0.004 g    Las Cumbres  -1.2
59991.04350   13.291 0.006 r    Las Cumbres  -1.2
59991.04476   13.880 0.008 i    Las Cumbres  -1.2
59991.06691   13.219 0.002      DLT40        -1.2
59991.06780   13.286 0.057 B    DLT40        -1.2
59991.07020   13.140 0.037 V    DLT40        -1.2
59991.07141   13.149 0.041 g    DLT40        -1.2
59991.07265   13.241 0.031 r    DLT40        -1.2
59991.07387   13.861 0.045 i    DLT40        -1.2
59991.09991   13.231 0.001      DLT40        -1.2
59992.15338   13.218 0.002      DLT40        -0.1
59992.16983   13.261 0.056 B    DLT40        -0.1
59992.17095   13.103 0.042 V    DLT40        -0.1
59992.17153   13.118 0.042 g    DLT40        -0.1
59992.17214   13.198 0.032 r    DLT40        -0.1
59992.17271   13.880 0.056 i    DLT40        -0.1
59992.18963   13.175 0.002      DLT40        -0.1
59992.19087   13.251 0.073 B    DLT40        -0.1
59992.19197   13.108 0.031 V    DLT40        -0.1
59992.19255   13.124 0.036 g    DLT40        -0.1
59992.19315   13.198 0.029 r    DLT40        -0.1
59992.19372   13.865 0.058 i    DLT40        -0.1
59992.24449   13.209 0.002      DLT40        -0.1
59993.09434   13.185 0.002      DLT40         0.8
59993.14280   13.212 0.002      DLT40         0.8
59993.14342   13.279 0.081 B    DLT40         0.8
59993.14452   13.116 0.035 V    DLT40         0.8
59993.14511   13.130 0.043 g    DLT40         0.8
59993.14571   13.206 0.036 r    DLT40         0.8
59993.14629   13.917 0.045 i    DLT40         0.8
59993.25901   13.204 0.002      DLT40         1.0
59993.26002   13.274 0.078 B    DLT40         1.0
59993.26113   13.098 0.036 V    DLT40         1.0
59993.26171   13.101 0.051 g    DLT40         1.0
59993.26231   13.182 0.043 r    DLT40         1.0
59993.26289   13.894 0.044 i    DLT40         1.0
59994.09214   13.200 0.002      DLT40         1.8
59994.09295   13.282 0.064 B    DLT40         1.8
59994.09405   13.092 0.036 V    DLT40         1.8
59994.09464   13.131 0.045 g    DLT40         1.8
59994.09524   13.181 0.030 r    DLT40         1.8
59994.09582   13.947 0.045 i    DLT40         1.8
59994.18941   12.841 0.009 U    Las Cumbres   1.9
59994.19150   13.137 0.008 B    Las Cumbres   1.9
59994.19309   13.187 0.006 V    Las Cumbres   1.9
59994.19446   12.932 0.004 g    Las Cumbres   1.9
59994.19607   13.252 0.008 r    Las Cumbres   1.9
59994.19732   14.043 0.010 i    Las Cumbres   1.9
59995.05549   13.202 0.001      DLT40         2.7
59995.20114   13.219 0.002      DLT40         2.9
59995.20187   13.270 0.067 B    DLT40         2.9
59995.20426   13.080 0.032 V    DLT40         2.9
59995.20548   13.120 0.042 g    DLT40         2.9
59995.20672   13.164 0.025 r    DLT40         2.9
59995.20793   13.939 0.041 i    DLT40         2.9
59995.25732   13.208 0.002      DLT40         2.9
59995.25806   13.293 0.085 B    DLT40         2.9
59995.25917   13.084 0.039 V    DLT40         2.9
59995.25975   13.110 0.040 g    DLT40         2.9
59995.26036   13.180 0.025 r    DLT40         2.9
59995.26094   13.939 0.051 i    DLT40         2.9
59996.04814   13.225 0.002      DLT40         3.7
59996.06544   13.228 0.002      DLT40         3.7
59996.06606   13.306 0.055 B    DLT40         3.7
59996.06866   13.102 0.030 V    DLT40         3.7
59996.06987   13.140 0.036 g    DLT40         3.7
59996.07111   13.176 0.029 r    DLT40         3.7
59996.07232   13.974 0.049 i    DLT40         3.7
59997.02246   13.241 0.002      DLT40         4.7
59997.02318   13.335 0.062 B    DLT40         4.7
59997.02436   13.115 0.046 V    DLT40         4.7
59997.02495   13.171 0.036 g    DLT40         4.7
59997.02554   13.212 0.035 r    DLT40         4.7
59997.02612   14.024 0.046 i    DLT40         4.7
59997.15429   12.922 0.008 U    Las Cumbres   4.8
59997.15635   13.247 0.004 B    Las Cumbres   4.8
59997.15796   13.202 0.004 V    Las Cumbres   4.8
59997.15932   12.978 0.004 g    Las Cumbres   4.8
59997.16091   13.249 0.007 r    Las Cumbres   4.8
59997.16217   14.098 0.010 i    Las Cumbres   4.8
59998.02086   13.290 0.002      DLT40         5.7
59998.02160   13.362 0.069 B    DLT40         5.7
59998.02272   13.146 0.030 V    DLT40         5.7
59998.02330   13.193 0.043 g    DLT40         5.7
59998.02389   13.235 0.036 r    DLT40         5.7
59998.02447   14.053 0.052 i    DLT40         5.7
59998.03104   13.293 0.002      DLT40         5.7
59998.26445   13.288 0.002      DLT40         5.9
59998.26564   13.342 0.076 B    DLT40         5.9
59998.26696   13.124 0.043 V    DLT40         5.9
59998.26753   13.190 0.040 g    DLT40         5.9
59998.26813   13.241 0.029 r    DLT40         5.9
59998.26871   14.037 0.070 i    DLT40         5.9
59998.50199   13.379 0.002      DLT40         6.2
59999.03176   13.315 0.002      DLT40         6.7
59999.22996   14.616 0.065 UVW1 Swift         6.9
59999.23440   16.153 0.089 UVW2 Swift         6.9
59999.23892   16.739 0.088 UVM2 Swift         6.9
59999.55146   13.400 0.002      DLT40         7.2
59999.55581   13.372 0.043 B    DLT40         7.2
59999.55832   13.172 0.038 V    DLT40         7.2
59999.55955   13.267 0.059 g    DLT40         7.2
59999.56091   13.346 0.030 r    DLT40         7.2
59999.56213   14.045 0.042 i    DLT40         7.2
59999.78433   13.106 0.008 U    Las Cumbres   7.4
59999.78639   13.361 0.004 B    Las Cumbres   7.4
59999.78799   13.287 0.005 V    Las Cumbres   7.4
59999.78934   13.087 0.003 g    Las Cumbres   7.4
59999.79094   13.373 0.004 r    Las Cumbres   7.4
59999.79221   14.206 0.005 i    Las Cumbres   7.4
60000.02220   13.366 0.003      DLT40         7.7
60000.02294   13.492 0.069 B    DLT40         7.7
60000.02406   13.185 0.031 V    DLT40         7.7
60000.02463   13.274 0.049 g    DLT40         7.7
60000.02545   13.323 0.032 r    DLT40         7.7
60000.02603   14.143 0.054 i    DLT40         7.7
60000.25152   13.432 0.002      DLT40         7.9
60000.29886   13.416 0.002      DLT40         7.9
60000.29947   13.504 0.076 B    DLT40         7.9
60000.30186   13.208 0.045 V    DLT40         7.9
60000.30308   13.281 0.037 g    DLT40         7.9
60000.30431   13.344 0.024 r    DLT40         8.0
60000.30553   14.149 0.066 i    DLT40         8.0
60000.51207   13.459 0.002      DLT40         8.2
60000.64873   13.450 0.002      DLT40         8.3
60000.65147   13.455 0.037 B    DLT40         8.3
60000.65327   13.244 0.022 V    DLT40         8.3
60000.65419   13.344 0.052 g    DLT40         8.3
60000.65523   13.394 0.020 r    DLT40         8.3
60000.65615   14.158 0.032 i    DLT40         8.3
60000.95463   14.759 0.066 UVW1 Swift         8.6
60000.95905   16.176 0.089 UVW2 Swift         8.6
60000.96270   16.749 0.105 UVM2 Swift         8.6
60001.07934   13.441 0.001      DLT40         8.7
60001.07991   13.543 0.045 B    DLT40         8.7
60001.08171   13.262 0.023 V    DLT40         8.7
60001.08261   13.331 0.024 g    DLT40         8.7
60001.08353   13.390 0.021 r    DLT40         8.7
60001.08443   14.235 0.033 i    DLT40         8.7
60001.25194   13.455 0.002      DLT40         8.9
60001.25448   13.566 0.052 B    DLT40         8.9
60001.25629   13.261 0.025 V    DLT40         8.9
60001.25718   13.330 0.025 g    DLT40         8.9
60001.25811   13.395 0.020 r    DLT40         8.9
60001.25900   14.207 0.042 i    DLT40         8.9
60001.30485   13.434 0.002      DLT40         8.9
60001.49650   13.507 0.003      DLT40         9.1
60001.81310   14.901 0.068 UVW1 Swift         9.4
60001.81751   16.327 0.092 UVW2 Swift         9.5
60001.82110   16.721 0.106 UVM2 Swift         9.5
60002.02759   13.475 0.002      DLT40         9.7
60002.09210   13.524 0.002      DLT40         9.7
60002.24986   13.523 0.002      DLT40         9.9
60002.25057   13.583 0.072 B    DLT40         9.9
60002.25296   13.306 0.034 V    DLT40         9.9
60002.25418   13.375 0.047 g    DLT40         9.9
60002.25542   13.449 0.028 r    DLT40         9.9
60002.25664   14.274 0.047 i    DLT40         9.9
60002.53538   13.559 0.003      DLT40        10.2
60002.60884   13.562 0.002      DLT40        10.2
60002.61573   13.538 0.137 B    DLT40        10.2
60002.61827   13.320 0.032 V    DLT40        10.2
60002.61951   13.446 0.080 g    DLT40        10.3
60002.62087   13.529 0.030 r    DLT40        10.3
60002.62211   14.289 0.047 i    DLT40        10.3
60003.03170   13.554 0.002      DLT40        10.7
60003.06777   13.302 0.007 U    Las Cumbres  10.7
60003.07492   13.554 0.005 B    Las Cumbres  10.7
60003.07927   13.416 0.008 V    Las Cumbres  10.7
60003.08141   13.400 0.009 g    Las Cumbres  10.7
60003.08574   13.545 0.007 r    Las Cumbres  10.7
60003.08677   14.414 0.009 i    Las Cumbres  10.7
60003.26457   13.588 0.003      DLT40        10.9
60003.26529   13.662 0.081 B    DLT40        10.9
60003.26767   13.368 0.027 V    DLT40        10.9
60003.26889   13.440 0.038 g    DLT40        10.9
60003.27012   13.529 0.026 r    DLT40        10.9
60003.27134   14.390 0.052 i    DLT40        10.9
60003.55733   13.623 0.003      DLT40        11.2
60003.55818   13.632 0.054 B    DLT40        11.2
60003.56068   13.387 0.023 V    DLT40        11.2
60003.56192   13.493 0.051 g    DLT40        11.2
60003.56326   13.592 0.039 r    DLT40        11.2
60003.56449   14.384 0.035 i    DLT40        11.2
60004.02885   13.629 0.003      DLT40        11.7
60004.25864   13.650 0.003      DLT40        11.9
60004.25926   13.713 0.075 B    DLT40        11.9
60004.26165   13.425 0.047 V    DLT40        11.9
60004.26288   13.499 0.035 g    DLT40        11.9
60004.26412   13.587 0.042 r    DLT40        11.9
60004.26533   14.459 0.067 i    DLT40        11.9
60005.02520   13.685 0.003      DLT40        12.6
60005.26094   13.703 0.003      DLT40        12.9
60005.26166   13.816 0.059 B    DLT40        12.9
60005.26404   13.477 0.033 V    DLT40        12.9
60005.26527   13.561 0.033 g    DLT40        12.9
60005.26651   13.681 0.023 r    DLT40        12.9
60005.26773   14.537 0.054 i    DLT40        12.9
60005.75602   13.784 0.004      DLT40        13.4
60006.02672   13.751 0.003      DLT40        13.6
60006.06389   13.631 0.008 U    Las Cumbres  13.7
60006.07111   13.796 0.004 B    Las Cumbres  13.7
60006.07543   13.621 0.008 V    Las Cumbres  13.7
60006.07754   13.523 0.005 g    Las Cumbres  13.7
60006.08187   13.798 0.006 r    Las Cumbres  13.7
60006.08288   14.697 0.009 i    Las Cumbres  13.7
60006.25774   13.791 0.003      DLT40        13.9
60006.25845   13.942 0.082 B    DLT40        13.9
60006.26084   13.552 0.031 V    DLT40        13.9
60006.26205   13.646 0.044 g    DLT40        13.9
60006.26330   13.773 0.019 r    DLT40        13.9
60006.26450   14.654 0.047 i    DLT40        13.9
60006.51589   13.863 0.003      DLT40        14.1
60006.51669   13.899 0.040 B    DLT40        14.1
60006.51920   13.570 0.034 V    DLT40        14.1
60006.52042   13.693 0.060 g    DLT40        14.1
60006.52178   13.839 0.034 r    DLT40        14.1
60006.52302   14.675 0.051 i    DLT40        14.1
60007.02906   13.846 0.002      DLT40        14.6
60007.55777   13.919 0.003      DLT40        15.2
60007.55857   13.995 0.034 B    DLT40        15.2
60007.56108   13.657 0.025 V    DLT40        15.2
60007.56230   13.785 0.032 g    DLT40        15.2
60007.56366   13.906 0.030 r    DLT40        15.2
60007.56488   14.763 0.040 i    DLT40        15.2
60007.61327   13.934 0.004      DLT40        15.2
60008.00643   13.897 0.006      DLT40        15.6
60008.00721   14.068 0.069 B    DLT40        15.6
60008.00960   13.649 0.035 V    DLT40        15.6
60008.01081   13.752 0.046 g    DLT40        15.6
60008.01205   13.869 0.032 r    DLT40        15.6
60008.01326   14.726 0.057 i    DLT40        15.6
60008.01662   13.925 0.004      DLT40        15.6
60008.50218   14.000 0.004      DLT40        16.1
60008.50295   14.055 0.058 B    DLT40        16.1
60008.50546   13.692 0.031 V    DLT40        16.1
60008.50669   13.833 0.062 g    DLT40        16.1
60008.50803   13.957 0.029 r    DLT40        16.1
60008.50926   14.739 0.054 i    DLT40        16.1
60008.70913   13.988 0.005      DLT40        16.3
60008.85032   13.926 0.007 U    Las Cumbres  16.4
60008.85751   14.055 0.004 B    Las Cumbres  16.4
60008.86184   13.786 0.007 V    Las Cumbres  16.5
60008.86398   13.647 0.004 g    Las Cumbres  16.5
60008.86830   13.980 0.006 r    Las Cumbres  16.5
60008.86933   14.878 0.009 i    Las Cumbres  16.5
60009.04228   13.938 0.005      DLT40        16.6
60009.17361   13.951 0.004      DLT40        16.8
60009.17431   14.190 0.047 B    DLT40        16.8
60009.17670   13.718 0.027 V    DLT40        16.8
60009.17792   13.842 0.037 g    DLT40        16.8
60009.17916   13.952 0.032 r    DLT40        16.8
60009.18038   14.790 0.044 i    DLT40        16.8
60009.51525   14.058 0.004      DLT40        17.1
60009.56205   14.039 0.004      DLT40        17.1
60009.56287   14.175 0.058 B    DLT40        17.1
60009.56537   13.745 0.031 V    DLT40        17.2
60009.56662   13.921 0.047 g    DLT40        17.2
60009.56796   13.993 0.026 r    DLT40        17.2
60009.56920   14.772 0.046 i    DLT40        17.2
60010.01038   14.005 0.005      DLT40        17.6
60010.14774   13.951 0.002      DLT40        17.7
60010.14845   14.246 0.088 B    DLT40        17.7
60010.15083   13.797 0.025 V    DLT40        17.7
60010.15204   13.905 0.050 g    DLT40        17.7
60010.15329   14.007 0.026 r    DLT40        17.7
60010.15451   14.831 0.057 i    DLT40        17.7
60010.48852   14.086 0.005      DLT40        18.1
60010.52683   14.089 0.004      DLT40        18.1
60010.52753   14.274 0.050 B    DLT40        18.1
60010.53005   13.790 0.028 V    DLT40        18.1
60010.53129   13.979 0.040 g    DLT40        18.1
60010.53265   14.034 0.030 r    DLT40        18.1
60010.53389   14.779 0.046 i    DLT40        18.1
60011.01541   14.000 0.004      DLT40        18.6
60011.12077   14.074 0.004      DLT40        18.7
60011.12148   14.371 0.072 B    DLT40        18.7
60011.12387   13.833 0.030 V    DLT40        18.7
60011.12509   13.970 0.039 g    DLT40        18.7
60011.12633   14.021 0.034 r    DLT40        18.7
60011.12755   14.796 0.053 i    DLT40        18.7
60011.65084   14.089 0.005      DLT40        19.2
60011.67650   14.031 0.006      DLT40        19.2
60011.67732   14.339 0.067 B    DLT40        19.2
60011.67982   13.838 0.019 V    DLT40        19.3
60011.68105   14.060 0.060 g    DLT40        19.3
60011.68240   14.068 0.039 r    DLT40        19.3
60011.68363   14.762 0.046 i    DLT40        19.3
60011.92629   14.267 0.007 U    Las Cumbres  19.5
60011.93351   14.341 0.004 B    Las Cumbres  19.5
60011.93788   13.918 0.007 V    Las Cumbres  19.5
60011.94002   13.911 0.004 g    Las Cumbres  19.5
60011.94440   14.069 0.005 r    Las Cumbres  19.5
60011.94550   14.887 0.007 i    Las Cumbres  19.5
60012.04177   14.070 0.004      DLT40        19.6
60012.08795   14.125 0.004      DLT40        19.7
60012.53755   14.189 0.003      DLT40        20.1
60013.05703   14.136 0.003      DLT40        20.6
60013.13472   14.173 0.007      DLT40        20.7
60013.42792   16.379 0.078 UVW1 Swift        21.0
60013.42875   14.868 0.057 U    Swift        21.0
60013.42927   14.462 0.047 B    Swift        21.0
60013.43101   17.667 0.121 UVW2 Swift        21.0
60013.49378   14.177 0.003      DLT40        21.1
60013.49462   14.548 0.049 B    DLT40        21.1
60013.49711   13.924 0.031 V    DLT40        21.1
60013.49836   14.183 0.075 g    DLT40        21.1
60013.49971   14.099 0.025 r    DLT40        21.1
60013.50094   14.802 0.046 i    DLT40        21.1
60013.72783   13.900 0.049 V    Swift        21.3
60013.73041   18.386 0.154 UVM2 Swift        21.3
60014.17292   14.171 0.003      DLT40        21.7
60014.17370   14.634 0.069 B    DLT40        21.7
60014.17609   13.945 0.028 V    DLT40        21.7
60014.17730   14.173 0.033 g    DLT40        21.7
60014.17853   14.064 0.030 r    DLT40        21.7
60014.17974   14.765 0.045 i    DLT40        21.7
60015.53088   14.216 0.002      DLT40        23.1
60015.53209   14.735 0.056 B    DLT40        23.1
60015.53461   14.007 0.029 V    DLT40        23.1
60015.53585   14.283 0.046 g    DLT40        23.1
60015.53720   14.108 0.025 r    DLT40        23.1
60015.53843   14.718 0.037 i    DLT40        23.1
60016.16705   14.226 0.003      DLT40        23.7
60016.16783   14.817 0.076 B    DLT40        23.7
60016.17021   14.025 0.032 V    DLT40        23.7
60016.17144   14.293 0.039 g    DLT40        23.7
60016.17267   14.095 0.034 r    DLT40        23.7
60016.17388   14.720 0.055 i    DLT40        23.7
60016.25182   16.567 0.084 UVW1 Swift        23.8
60016.25266   15.135 0.061 U    Swift        23.8
60016.25310   14.806 0.049 B    Swift        23.8
60016.25434   17.682 0.112 UVW2 Swift        23.8
60016.25558   14.059 0.047 V    Swift        23.8
60016.25722   18.490 0.150 UVM2 Swift        23.8
60017.08848   14.843 0.008 U    Las Cumbres  24.6
60017.09567   14.890 0.007 B    Las Cumbres  24.6
60017.10003   14.119 0.008 V    Las Cumbres  24.6
60017.10215   14.347 0.011 g    Las Cumbres  24.6
60017.10648   14.129 0.006 r    Las Cumbres  24.6
60017.10750   14.779 0.013 i    Las Cumbres  24.6
60017.25862   14.237 0.004      DLT40        24.8
60017.72658   14.289 0.005      DLT40        25.3
60017.72989   14.002 0.044 V    DLT40        25.3
60017.73112   14.356 0.036 g    DLT40        25.3
60017.73246   14.117 0.043 r    DLT40        25.3
60017.73370   14.587 0.061 i    DLT40        25.3
60017.94161   16.627 0.092 UVW1 Swift        25.5
60017.94228   15.305 0.067 U    Swift        25.5
60017.94264   14.967 0.052 B    Swift        25.5
60017.94358   17.967 0.135 UVW2 Swift        25.5
60017.94457   14.113 0.050 V    Swift        25.5
60017.94594   18.292 0.140 UVM2 Swift        25.5


==> anc/dbf4.txt <==
Title: The Early Light Curve of SN 2023bee: Constraining Type Ia Supernova 
       Progenitors the Apian Way 
Authors: Hosseinzadeh G., Sand D.J., Sarbadhicary S.K., Ryder S.D., Jha S.W., 
         Dong Y., Bostroem K.A., Andrews J.E., Hoang E., Janzen D., 
         Jencson J.E., Lundquist M., Meza Retamal N.E., Pearson J., 
         Shrestha M., Valenti S., Wyatt S., Farah J., Howell D.A., 
         McCully C., Newsome M., Padilla Gonzalez E., Pellegrino C., 
         Terreran G., Alzaabi M., Green E.M., Gurney J.L., Milne P.A., 
         Ridenhour K.I., Smith N., Soto Robles P., Kwok L.A., Schwab M.,
         Gromadzki M., Buckley D.A.H., Itagaki K., Hiramatsu D., 
         Chomiuk L., Lundqvist P., Haislip J., Kouprianov V., Reichart D.E. 
Figure: Color curves of SN 2023bee
================================================================================
Byte-by-byte Description of file: dbf4.txt
--------------------------------------------------------------------------------
   Bytes Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1- 11 F11.5  d      MJD     Modified Julian Date, JD-2,400,000.5
  13- 18 F6.3   mag    color   Color in f1-f2
  20- 24 F5.3   mag  e_color   Uncertainty in color
  26- 29 A4     ---    f1      Filter 1
  31- 31 A1     ---    f2      Filter 2
  33- 43 A11    ---    Tel     Telescope
  45- 48 F4.1   d      Phase   Time from estimated explosion in the rest frame (1)
--------------------------------------------------------------------------------
Note (1): Where Phase = 0 is MJD 59975.38.
--------------------------------------------------------------------------------
59976.84389 -0.374 0.014 U    B Las Cumbres  1.5
59976.84997 -0.032 0.011 B    V Las Cumbres  1.5
59976.85627 -0.499 0.026 B    i Las Cumbres  1.5
59976.85899 -0.306 0.027 g    r Las Cumbres  1.5
59976.86327 -0.251 0.033 r    i Las Cumbres  1.5
59976.95174  1.207 0.134 UVW1 U Swift        1.6
59976.95294  0.018 0.089 U    B Swift        1.6
59976.95413  3.256 0.253 UVW2 U Swift        1.6
59976.95580  0.003 0.092 B    V Swift        1.6
59976.95604  3.801 0.325 UVM2 U Swift        1.6
59977.29072 -0.254 0.011 U    B Las Cumbres  1.9
59977.29679  0.004 0.008 B    V Las Cumbres  1.9
59977.30308 -0.374 0.012 B    i Las Cumbres  1.9
59977.30578 -0.232 0.011 g    r Las Cumbres  1.9
59977.31006 -0.296 0.015 r    i Las Cumbres  1.9
59977.40611  0.199 0.086 U    B Swift        2.0
59977.40730  2.943 0.208 UVW2 U Swift        2.0
59977.40897  0.060 0.084 B    V Swift        2.0
59977.72156 -0.225 0.006 g    r Las Cumbres  2.3
59977.72444 -0.317 0.008 r    i Las Cumbres  2.3
59977.77550 -0.238 0.009 U    B Las Cumbres  2.4
59977.78158 -0.005 0.007 B    V Las Cumbres  2.4
59977.78615 -0.330 0.007 B    i Las Cumbres  2.4
59978.02307  3.851 0.246 UVM2 U Swift        2.6
59978.08606 -0.092 0.009 U    B Las Cumbres  2.7
59978.09214  0.044 0.006 B    V Las Cumbres  2.7
59978.09402  0.335 0.061 U    B Swift        2.7
59978.09487  2.835 0.127 UVW2 U Swift        2.7
59978.09624 -0.024 0.058 B    V Swift        2.7
59978.09844 -0.395 0.010 B    i Las Cumbres  2.7
59978.10116 -0.246 0.007 g    r Las Cumbres  2.7
59978.10543 -0.386 0.010 r    i Las Cumbres  2.7
59978.80257  1.568 0.125 UVW1 U Swift        3.4
59978.80344  0.357 0.085 U    B Swift        3.4
59978.80441  2.864 0.175 UVW2 U Swift        3.4
59978.80552  0.097 0.079 B    V Swift        3.4
59978.81652 -0.142 0.007 U    B Las Cumbres  3.4
59978.82262  0.018 0.005 B    V Las Cumbres  3.4
59978.82896 -0.385 0.006 B    i Las Cumbres  3.4
59978.83170 -0.281 0.004 g    r Las Cumbres  3.4
59978.83600 -0.361 0.006 r    i Las Cumbres  3.4
59979.13701  1.639 0.112 UVW1 U Swift        3.7
59979.13777  0.240 0.080 U    B Swift        3.7
59979.13849  2.835 0.147 UVW2 U Swift        3.7
59979.13949  0.063 0.075 B    V Swift        3.7
59979.14022  4.478 0.302 UVM2 U Swift        3.7
59979.27809 -0.171 0.014 U    B Las Cumbres  3.9
59979.28417 -0.008 0.015 B    V Las Cumbres  3.9
59979.29047 -0.472 0.027 B    i Las Cumbres  3.9
59979.29321 -0.364 0.025 g    r Las Cumbres  3.9
59979.29748 -0.336 0.034 r    i Las Cumbres  3.9
59979.77458 -0.219 0.008 U    B Las Cumbres  4.4
59979.78630 -0.487 0.007 B    i Las Cumbres  4.4
59979.78835 -0.277 0.004 g    r Las Cumbres  4.4
59979.79263 -0.376 0.006 r    i Las Cumbres  4.4
59980.09780  1.624 0.094 UVW1 U Swift        4.7
59980.09900  0.130 0.070 U    B Swift        4.7
59980.10019  3.040 0.119 UVW2 U Swift        4.7
59980.10187 -0.078 0.065 B    V Swift        4.7
59980.10236  4.760 0.260 UVM2 U Swift        4.7
59980.20521 -0.349 0.020 U    B Las Cumbres  4.8
59980.21128 -0.015 0.022 B    V Las Cumbres  4.8
59980.21756 -0.527 0.038 B    i Las Cumbres  4.8
59980.22029 -0.387 0.023 g    r Las Cumbres  4.8
59980.22455 -0.467 0.039 r    i Las Cumbres  4.8
59980.51139 -0.343 0.009 U    B Las Cumbres  5.1
59980.51747 -0.066 0.007 B    V Las Cumbres  5.1
59980.52380 -0.467 0.007 B    i Las Cumbres  5.1
59980.52652 -0.310 0.005 g    r Las Cumbres  5.1
59980.53081 -0.374 0.007 r    i Las Cumbres  5.1
59980.85405  1.565 0.086 UVW1 U Swift        5.4
59980.85526 -0.059 0.068 U    B Swift        5.4
59980.85644  3.147 0.108 UVW2 U Swift        5.4
59980.85811 -0.105 0.063 B    V Swift        5.4
59980.85858  4.956 0.168 UVM2 U Swift        5.4
59981.14495 -0.272 0.013 U    B Las Cumbres  5.7
59981.14805 -0.168 0.016 B    V Las Cumbres  5.7
59981.15170 -0.651 0.032 B    i Las Cumbres  5.7
59981.15318 -0.292 0.036 g    r Las Cumbres  5.7
59981.15565 -0.360 0.042 r    i Las Cumbres  5.7
59981.50996  1.700 0.083 UVW1 U Swift        6.1
59981.51116 -0.207 0.068 U    B Swift        6.1
59981.51235  3.157 0.101 UVW2 U Swift        6.1
59981.51283 -0.431 0.010 U    B Las Cumbres  6.1
59981.51402 -0.142 0.062 B    V Swift        6.1
59981.51442  4.900 0.193 UVM2 U Swift        6.1
59981.51591 -0.082 0.007 B    V Las Cumbres  6.1
59981.51957 -0.530 0.010 B    i Las Cumbres  6.1
59981.52103 -0.342 0.007 g    r Las Cumbres  6.1
59981.52350 -0.356 0.011 r    i Las Cumbres  6.1
59981.95028  1.499 0.088 UVW1 U Swift        6.5
59981.95149 -0.263 0.071 U    B Swift        6.5
59981.95267  3.195 0.113 UVW2 U Swift        6.5
59981.95435 -0.142 0.067 B    V Swift        6.5
59981.95514  4.761 0.192 UVM2 U Swift        6.5
59982.04910 -0.396 0.009 U    B Las Cumbres  6.6
59982.05230 -0.096 0.014 B    V Las Cumbres  6.6
59982.05568 -0.538 0.023 B    i Las Cumbres  6.6
59982.05742 -0.311 0.017 g    r Las Cumbres  6.6
59982.05958 -0.309 0.026 r    i Las Cumbres  6.6
59982.28430 -0.386 0.069 U    B Swift        6.9
59982.28497  3.286 0.102 UVW2 U Swift        6.9
59982.28564 -0.144 0.064 B    V Swift        6.9
59982.28647  4.941 0.140 UVM2 U Swift        6.9
59982.55843 -0.465 0.010 U    B Las Cumbres  7.1
59982.56150 -0.050 0.006 B    V Las Cumbres  7.1
59982.56516 -0.492 0.007 B    i Las Cumbres  7.1
59982.56660 -0.357 0.005 g    r Las Cumbres  7.1
59982.56907 -0.332 0.007 r    i Las Cumbres  7.1
59983.12842 -0.433 0.009 U    B Las Cumbres  7.7
59983.13147 -0.130 0.007 B    V Las Cumbres  7.7
59983.13511 -0.637 0.012 B    i Las Cumbres  7.7
59983.13654 -0.495 0.011 g    r Las Cumbres  7.7
59983.13900 -0.342 0.015 r    i Las Cumbres  7.7
59983.45063 -0.512 0.009 U    B Las Cumbres  8.0
59983.45369 -0.047 0.005 B    V Las Cumbres  8.0
59983.86762 -0.386 0.013 U    B Las Cumbres  8.4
59983.87068 -0.125 0.010 B    V Las Cumbres  8.4
59983.87431 -0.616 0.015 B    i Las Cumbres  8.4
59983.87577 -0.482 0.012 g    r Las Cumbres  8.4
59983.87821 -0.369 0.018 r    i Las Cumbres  8.4
59984.64123 -0.505 0.008 U    B Las Cumbres  9.2
59984.64430 -0.091 0.005 B    V Las Cumbres  9.2
59984.64795 -0.590 0.009 B    i Las Cumbres  9.2
59984.64940 -0.389 0.006 g    r Las Cumbres  9.2
59984.65186 -0.368 0.009 r    i Las Cumbres  9.2
59985.65737 -0.507 0.009 U    B Las Cumbres 10.2
59985.66045 -0.068 0.005 B    V Las Cumbres 10.2
59985.66410 -0.621 0.008 B    i Las Cumbres 10.2
59985.66554 -0.410 0.006 g    r Las Cumbres 10.2
59985.66801 -0.408 0.009 r    i Las Cumbres 10.2
59985.78286  1.440 0.079 UVW1 U Swift       10.3
59985.78416 -0.634 0.070 U    B Swift       10.3
59985.78544  3.120 0.095 UVW2 U Swift       10.3
59985.78716 -0.185 0.065 B    V Swift       10.3
59985.78854  4.486 0.106 UVM2 U Swift       10.3
59986.25319  1.458 0.079 UVW1 U Swift       10.8
59986.25464 -0.663 0.070 U    B Swift       10.8
59986.25608  3.181 0.094 UVW2 U Swift       10.8
59986.25800 -0.154 0.064 B    V Swift       10.8
59986.25961  4.565 0.105 UVM2 U Swift       10.8
59986.93440 -0.387 0.011 U    B Las Cumbres 11.5
59986.93746 -0.169 0.009 B    V Las Cumbres 11.5
59986.94108 -0.777 0.013 B    i Las Cumbres 11.5
59986.94253 -0.515 0.010 g    r Las Cumbres 11.5
59986.94497 -0.450 0.015 r    i Las Cumbres 11.5
59987.64069  1.485 0.078 UVW1 U Swift       12.2
59987.64151 -0.694 0.070 U    B Swift       12.2
59987.64205  3.225 0.093 UVW2 U Swift       12.2
59987.64319 -0.124 0.064 B    V Swift       12.2
59987.64343  4.628 0.109 UVM2 U Swift       12.2
59987.94534 -0.456 0.007 U    B Las Cumbres 12.5
59987.94840 -0.122 0.005 B    V Las Cumbres 12.5
59987.95207 -0.838 0.009 B    i Las Cumbres 12.5
59987.95350 -0.528 0.005 g    r Las Cumbres 12.5
59987.95599 -0.543 0.010 r    i Las Cumbres 12.5
59988.28495 -0.513 0.010 U    B Las Cumbres 12.8
59988.28679 -0.084 0.008 B    V Las Cumbres 12.8
59988.28889 -0.673 0.013 B    i Las Cumbres 12.8
59988.28975 -0.387 0.006 g    r Las Cumbres 12.8
59988.29117 -0.511 0.013 r    i Las Cumbres 12.8
59988.63068  1.582 0.079 UVW1 U Swift       13.2
59988.63196 -0.710 0.071 U    B Swift       13.2
59988.63323  3.251 0.094 UVW2 U Swift       13.2
59988.63492 -0.132 0.064 B    V Swift       13.2
59988.63600  4.575 0.105 UVM2 U Swift       13.2
59989.30028  1.480 0.079 UVW1 U Swift       13.8
59989.30160 -0.694 0.071 U    B Swift       13.8
59989.30466 -0.219 0.065 B    V Swift       13.8
59989.49119 -0.472 0.010 U    B Las Cumbres 14.0
59989.49305 -0.039 0.007 B    V Las Cumbres 14.0
59989.49517 -0.687 0.007 B    i Las Cumbres 14.0
59989.49605 -0.340 0.004 g    r Las Cumbres 14.0
59989.49748 -0.572 0.006 r    i Las Cumbres 14.0
59990.54211 -0.458 0.009 U    B Las Cumbres 15.1
59990.54396 -0.058 0.007 B    V Las Cumbres 15.1
59990.54610 -0.746 0.005 B    i Las Cumbres 15.1
59990.54697 -0.352 0.003 g    r Las Cumbres 15.1
59990.54841 -0.609 0.004 r    i Las Cumbres 15.1
59991.03785 -0.382 0.011 U    B Las Cumbres 15.6
59991.03969 -0.066 0.008 B    V Las Cumbres 15.6
59991.04183 -0.784 0.009 B    i Las Cumbres 15.6
59991.04269 -0.436 0.007 g    r Las Cumbres 15.6
59991.04413 -0.598 0.010 r    i Las Cumbres 15.6
59994.19045 -0.304 0.012 U    B Las Cumbres 18.7
59994.19229 -0.065 0.010 B    V Las Cumbres 18.7
59994.19441 -0.937 0.013 B    i Las Cumbres 18.7
59994.19526 -0.338 0.008 g    r Las Cumbres 18.7
59994.19669 -0.799 0.013 r    i Las Cumbres 18.7
59997.15532 -0.333 0.009 U    B Las Cumbres 21.6
59997.15716  0.030 0.006 B    V Las Cumbres 21.6
59997.15926 -0.882 0.010 B    i Las Cumbres 21.6
59997.16012 -0.289 0.008 g    r Las Cumbres 21.6
59997.16154 -0.858 0.012 r    i Las Cumbres 21.6
59999.78536 -0.262 0.009 U    B Las Cumbres 24.2
59999.78719  0.058 0.006 B    V Las Cumbres 24.2
59999.78930 -0.876 0.007 B    i Las Cumbres 24.2
59999.79014 -0.303 0.005 g    r Las Cumbres 24.2
59999.79158 -0.842 0.007 r    i Las Cumbres 24.2
60003.07135 -0.260 0.008 U    B Las Cumbres 27.5
60003.07710  0.123 0.009 B    V Las Cumbres 27.5
60003.08085 -0.890 0.010 B    i Las Cumbres 27.5
60003.08358 -0.162 0.011 g    r Las Cumbres 27.5
60003.08626 -0.878 0.011 r    i Las Cumbres 27.5
60006.06750 -0.173 0.009 U    B Las Cumbres 30.5
60006.07327  0.161 0.009 B    V Las Cumbres 30.5
60006.07700 -0.932 0.010 B    i Las Cumbres 30.5
60006.07970 -0.292 0.008 g    r Las Cumbres 30.5
60006.08237 -0.908 0.011 r    i Las Cumbres 30.5
60008.85391 -0.137 0.009 U    B Las Cumbres 33.3
60008.85968  0.254 0.008 B    V Las Cumbres 33.3
60008.86342 -0.853 0.010 B    i Las Cumbres 33.3
60008.86614 -0.350 0.007 g    r Las Cumbres 33.3
60008.86882 -0.906 0.011 r    i Las Cumbres 33.3
60011.92990 -0.082 0.008 U    B Las Cumbres 36.3
60011.93569  0.409 0.007 B    V Las Cumbres 36.3
60011.93951 -0.577 0.008 B    i Las Cumbres 36.3
60011.94221 -0.174 0.007 g    r Las Cumbres 36.3
60011.94495 -0.828 0.009 r    i Las Cumbres 36.3
60013.42833  1.482 0.096 UVW1 U Swift       37.8
60013.42901  0.398 0.074 U    B Swift       37.8
60013.42988  2.748 0.134 UVW2 U Swift       37.8
60016.25224  1.403 0.104 UVW1 U Swift       40.6
60016.25288  0.322 0.079 U    B Swift       40.6
60016.25350  2.496 0.128 UVW2 U Swift       40.6
60016.25434  0.731 0.068 B    V Swift       40.6
60016.25494  3.288 0.162 UVM2 U Swift       40.6
60017.09208 -0.054 0.011 U    B Las Cumbres 41.4
60017.09785  0.755 0.010 B    V Las Cumbres 41.4
60017.10159  0.079 0.015 B    i Las Cumbres 41.4
60017.10431  0.201 0.012 g    r Las Cumbres 41.4
60017.10699 -0.659 0.014 r    i Las Cumbres 41.4
60017.94195  1.293 0.114 UVW1 U Swift       42.3
60017.94246  0.330 0.085 U    B Swift       42.3
60017.94293  2.612 0.150 UVW2 U Swift       42.3
60017.94361  0.839 0.072 B    V Swift       42.3
60017.94411  2.921 0.155 UVM2 U Swift       42.3

